Covertly Active Comet (139359) 2001 ME1

On 2018 November 18, coronagraphs onboard the Solar and Heliospheric Observatory (SOHO) captured an unrecognized comet crossing its fields of view. We identified this comet to be the minor planet (139359) 2001 ME1 whose previously unnoticed dust activity near perihelion became optically amplified by efficient forward scattering of sunlight as the comet crossed between the Sun and SOHO/Earth at up to 175.6 deg phase angle. Simultaneous backscattering observations by the Solar Terrestrial Relations Observatory (STEREO) precisely constrain the comet's ~7 mag forward scattering brightening, enabling a direct comparison with the ~3 mag brightening of the more active but optically dust-poor comet 2P/Encke seen by SOHO and STEREO under similar geometry in 2017. Earlier STEREO observations from 2014 additionally show the newly recognized activity to be recurrent -- consistent with a reanalysis of the comet's associated meteor activity -- and has likely only been previously overlooked due to the comet's faintness and proximity to the Sun while active. Orbital integrations show the comet has likely followed a near-Earth orbit for at least the past 10 kyr, suggesting that the weakness of its observed activity evolved through its continued depletion of accessible volatiles.

==> anc/dbf.txt <==
The data behind Figures 3 and 4 are provided in the following machine readable tables:

Figure 3: lc_2014.mrt, lc_2018.mrt
Figure 4: lc_2P.mrt

Note that the tables provide observed magnitudes (the mag column) rather than the plotted distance normalized magnitudes. The latter may be computed as mag - 5 * log10(d), for d in the provided units of au.


==> anc/lc_2014.mrt <==
Title: Covertly Active Comet (139359) 2001 ME1
Authors: Zhang Q., Ye Q., Battams K., Knight M.M., Boonplod W., Kracht R.
Table: Light Curve of (139359) 2001 ME1 in 2014
================================================================================
Byte-by-byte Description of file: lc_2014.mrt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1- 11  F11.3  d      t       [2456853.19/2456885.54] Average time (JD)        
 13- 23  F11.3  d      t1      [2456852.2/2456884.93] Start time (JD)           
 25- 35  F11.3  d      t2      [2456854.19/2456886.14] End time (JD)            
 37- 39  A3     ---    filt    Photometric bandpass                             
 41- 45  F5.2   ---    mag     [13.32/15.85] Observed magnitude                 
 47- 50  F4.2   ---    err     [0.09/1.45] Magnitude uncertainty                
 52- 56  F5.3   AU     r       [0.35/0.66] Heliocentric distance at average time
 58- 62  F5.3   AU     r1      [0.35/0.65] Heliocentric distance at start time  
 64- 68  F5.3   AU     r2      [0.35/0.67] Heliocentric distance at end time    
 70- 74  F5.3   AU     d       [0.35/1.27] Observation distance at average time 
 76- 80  F5.3   AU     d1      [0.37/1.29] Observation distance at start time   
 82- 86  F5.3   AU     d2      [0.34/1.24] Observation distance at end time     
 88- 93  F6.2   deg    phase   [40.31/142.64] Phase angle at average time       
 95-100  F6.2   deg    phase1  [37.75/142.52] Phase angle at start time         
102-107  F6.2   deg    phase2  [43.12/142.67] Phase angle at end time           
    109  F1.0   arcmin ap      [3.0/3.0] Photometric aperture radius            
--------------------------------------------------------------------------------
Notes:
--------------------------------------------------------------------------------
2456853.197 2456852.204 2456854.190 HI1 15.64 0.81 0.442 0.457 0.427 1.260 1.286 1.233 40.32  37.76  43.13  3
2456855.197 2456854.204 2456856.190 HI1 14.69 0.46 0.414 0.427 0.401 1.205 1.233 1.177 46.25  43.17  49.61  3
2456857.145 2456856.204 2456858.190 HI1 15.43 1.45 0.391 0.401 0.380 1.149 1.177 1.118 53.11  49.66  57.24  3
2456859.231 2456858.204 2456860.190 HI1 14.46 0.22 0.372 0.380 0.365 1.086 1.118 1.057 61.64  57.29  65.93  3
2456861.197 2456860.204 2456862.190 HI1 13.84 0.11 0.360 0.365 0.357 1.025 1.056 0.993 70.63  65.99  75.43  3
2456863.197 2456862.204 2456864.190 HI1 13.77 0.10 0.357 0.357 0.358 0.960 0.992 0.928 80.40  75.50  85.33  3
2456865.197 2456864.204 2456866.190 HI1 13.32 0.09 0.361 0.358 0.366 0.895 0.928 0.863 90.30  85.40  95.11  3
2456867.183 2456866.204 2456868.162 HI1 13.89 0.13 0.372 0.366 0.381 0.832 0.863 0.801 99.77  95.17  104.18 3
2456869.253 2456868.260 2456870.246 HI1 13.73 0.15 0.392 0.382 0.403 0.767 0.798 0.737 108.83 104.60 112.81 3
2456871.239 2456870.260 2456872.218 HI1 14.11 0.31 0.415 0.403 0.429 0.707 0.736 0.679 116.53 112.86 119.93 3
2456873.267 2456872.287 2456874.246 HI1 14.52 0.16 0.444 0.430 0.459 0.650 0.677 0.623 123.29 120.16 126.17 3
2456875.249 2456874.343 2456876.162 HI1 14.37 0.29 0.475 0.460 0.490 0.596 0.620 0.572 128.85 126.44 131.08 3
2456877.336 2456876.343 2456878.329 HI1 14.53 0.25 0.510 0.493 0.527 0.543 0.568 0.518 133.64 131.50 135.56 3
2456879.336 2456878.343 2456880.329 HI1 15.85 0.81 0.544 0.527 0.562 0.494 0.518 0.471 137.26 135.58 138.72 3
2456881.866 2456880.926 2456882.912 HI1 14.97 0.28 0.590 0.573 0.609 0.437 0.458 0.414 140.54 139.49 141.46 3
2456883.919 2456882.926 2456884.912 HI1 15.14 0.24 0.627 0.609 0.645 0.393 0.414 0.372 142.11 141.47 142.51 3
2456885.530 2456884.926 2456886.135 HI1 14.81 0.26 0.656 0.645 0.667 0.360 0.372 0.348 142.64 142.52 142.66 3


==> anc/lc_2018.mrt <==
Title: Covertly Active Comet (139359) 2001 ME1
Authors: Zhang Q., Ye Q., Battams K., Knight M.M., Boonplod W., Kracht R.
Table: Light Curves of (139359) 2001 ME1 in 2018
================================================================================
Byte-by-byte Description of file: lc_2018.mrt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1- 11  F11.3  d      t       [2458420.8/2458451.01] Average time (JD)         
 13- 23  F11.3  d      t1      [2458419.87/2458450.01] Start time (JD)          
 25- 35  F11.3  d      t2      [2458421.74/2458452.0] End time (JD)             
 37- 45  A9     ---    filt    Photometric bandpass                             
 47- 51  F5.2   ---    mag     [6.1/15.41] Observed magnitude                   
 53- 56  F4.2   ---    err     [0.07/0.81] Magnitude uncertainty                
 58- 62  F5.3   AU     r       [0.34/0.55] Heliocentric distance at average time
 64- 68  F5.3   AU     r1      [0.34/0.57] Heliocentric distance at start time  
 70- 74  F5.3   AU     r2      [0.34/0.53] Heliocentric distance at end time    
 76- 80  F5.3   AU     d       [0.46/1.35] Observation distance at average time 
 82- 86  F5.3   AU     d1      [0.44/1.33] Observation distance at start time   
 88- 92  F5.3   AU     d2      [0.48/1.38] Observation distance at end time     
 94- 99  F6.2   deg    phase   [31.05/175.61] Phase angle at average time       
101-106  F6.2   deg    phase1  [32.95/175.63] Phase angle at start time         
108-113  F6.2   deg    phase2  [29.35/175.63] Phase angle at end time           
    115  F1.0   arcmin ap      [3.0/3.0] Photometric aperture radius            
--------------------------------------------------------------------------------
Notes:
--------------------------------------------------------------------------------
2458420.808 2458419.871 2458421.746 HI1       15.18 0.49 0.544 0.561 0.527 0.464 0.442 0.486 143.15 144.72 141.40 3
2458423.003 2458422.010 2458423.996 HI1       15.24 0.64 0.504 0.522 0.487 0.517 0.493 0.543 138.75 140.87 136.41 3
2458425.003 2458424.010 2458425.996 HI1       15.34 0.43 0.470 0.487 0.453 0.569 0.543 0.596 133.79 136.38 130.96 3
2458427.003 2458426.010 2458427.996 HI1       15.11 0.42 0.437 0.453 0.422 0.624 0.596 0.652 127.83 130.92 124.46 3
2458429.003 2458428.010 2458429.996 HI1       14.37 0.14 0.407 0.422 0.394 0.682 0.653 0.711 120.77 124.42 116.83 3
2458431.003 2458430.010 2458431.996 HI1       13.89 0.17 0.382 0.394 0.371 0.743 0.712 0.774 112.56 116.78 108.06 3
2458433.003 2458432.010 2458433.996 HI1       13.71 0.15 0.362 0.371 0.354 0.806 0.774 0.839 103.25 108.00 98.28  3
2458434.994 2458434.010 2458435.996 HI1       13.50 0.08 0.349 0.354 0.345 0.872 0.839 0.905 93.10  98.20  87.80  3
2458437.003 2458436.010 2458437.996 HI1       13.61 0.20 0.344 0.345 0.344 0.939 0.906 0.972 82.43  87.73  77.18  3
2458439.015 2458438.010 2458439.996 HI1       13.87 0.15 0.347 0.344 0.352 1.005 0.972 1.037 71.89  77.10  66.99  3
2458439.033 2458438.879 2458439.204 C3 Clear  10.15 0.47 0.348 0.347 0.348 0.648 0.651 0.645 157.33 156.10 158.70 3
2458439.371 2458439.213 2458439.538 C3 Clear  9.92  0.43 0.349 0.348 0.350 0.643 0.645 0.640 160.02 158.76 161.34 3
2458440.323 2458440.153 2458440.479 C3 Clear  9.09  0.26 0.354 0.353 0.356 0.629 0.631 0.627 167.42 166.13 168.60 3
2458440.656 2458440.488 2458440.813 C3 Clear  7.89  0.22 0.357 0.356 0.358 0.624 0.627 0.622 169.89 168.66 171.00 3
2458440.974 2458440.821 2458441.140 C3 Clear  7.48  0.29 0.359 0.358 0.361 0.621 0.622 0.619 172.10 171.06 173.16 3
2458441.003 2458440.010 2458441.996 HI1       14.26 0.36 0.359 0.352 0.368 1.069 1.038 1.101 62.20  66.92  57.75  3
2458441.343 2458441.188 2458441.513 C3 Clear  6.51  0.22 0.362 0.361 0.364 0.616 0.618 0.615 174.30 173.45 175.05 3
2458441.693 2458441.521 2458441.846 C3 Clear  6.11  0.10 0.365 0.364 0.367 0.613 0.615 0.611 175.53 175.08 175.62 3
2458441.750 2458441.692 2458441.809 C2 Orange 6.24  0.14 0.366 0.365 0.366 0.612 0.613 0.612 175.60 175.53 175.63 3
2458441.875 2458441.817 2458441.934 C2 Orange 6.18  0.08 0.367 0.366 0.368 0.611 0.612 0.611 175.60 175.63 175.52 3
2458441.993 2458441.942 2458442.060 C2 Orange 6.19  0.07 0.368 0.368 0.369 0.610 0.610 0.609 175.40 175.51 175.21 3
2458442.017 2458441.854 2458442.179 C3 Clear  6.28  0.13 0.368 0.367 0.370 0.610 0.611 0.608 175.34 175.61 174.77 3
2458442.125 2458442.067 2458442.184 C2 Orange 6.40  0.13 0.369 0.369 0.370 0.609 0.609 0.608 174.99 175.19 174.75 3
2458442.250 2458442.192 2458442.309 C2 Orange 6.79  0.13 0.371 0.370 0.371 0.608 0.608 0.607 174.45 174.72 174.17 3
2458442.345 2458442.188 2458442.513 C3 Clear  6.92  0.13 0.372 0.370 0.373 0.607 0.608 0.606 173.98 174.74 173.04 3
2458442.693 2458442.521 2458442.846 C3 Clear  7.49  0.12 0.375 0.373 0.377 0.604 0.606 0.603 171.93 172.99 170.94 3
2458443.003 2458442.010 2458443.996 HI1       14.14 0.27 0.379 0.368 0.390 1.131 1.101 1.161 53.56  57.69  49.74  3
2458443.016 2458442.854 2458443.179 C3 Clear  8.19  0.19 0.379 0.377 0.381 0.602 0.603 0.601 169.81 170.89 168.71 3
2458443.344 2458443.188 2458443.513 C3 Clear  8.58  0.13 0.383 0.381 0.385 0.600 0.601 0.599 167.58 168.65 166.42 3
2458443.692 2458443.521 2458443.846 C3 Clear  9.18  0.15 0.387 0.385 0.389 0.598 0.599 0.598 165.18 166.36 164.12 3
2458444.016 2458443.854 2458444.179 C3 Clear  9.83  0.23 0.391 0.389 0.393 0.597 0.598 0.596 162.94 164.06 161.83 3
2458445.003 2458444.010 2458445.996 HI1       14.49 0.29 0.404 0.391 0.418 1.190 1.161 1.218 46.19  49.69  43.01  3
2458446.995 2458446.010 2458447.996 HI1       15.06 0.32 0.433 0.418 0.449 1.246 1.219 1.273 40.10  42.97  37.48  3
2458449.003 2458448.010 2458449.996 HI1       15.40 0.81 0.465 0.449 0.482 1.299 1.273 1.324 35.09  37.44  32.98  3
2458451.003 2458450.010 2458451.996 HI1       12.48 0.52 0.500 0.482 0.517 1.349 1.324 1.373 31.06  32.95  29.36  3


==> anc/lc_2P.mrt <==
Title: Covertly Active Comet (139359) 2001 ME1
Authors: Zhang Q., Ye Q., Battams K., Knight M.M., Boonplod W., Kracht R.
Table: Light Curves of 2P/Encke in 2017
================================================================================
Byte-by-byte Description of file: lc_2P.mrt
--------------------------------------------------------------------------------
 Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
  1- 11  F11.3  d      t       [2457820.62/2457826.91] Average time (JD)        
 13- 23  F11.3  d      t1      [2457820.5/2457826.79] Start time (JD)           
 25- 35  F11.3  d      t2      [2457820.74/2457827.03] End time (JD)            
 37- 45  A9     ---    filt    Photometric bandpass                             
 47- 50  F4.2   ---    mag     [3.47/9.09] Observed magnitude                   
 52- 55  F4.2   ---    err     [0.02/0.12] Magnitude uncertainty                
 57- 61  F5.3   AU     r       [0.33/0.36] Heliocentric distance at average time
 63- 67  F5.3   AU     r1      [0.33/0.36] Heliocentric distance at start time  
 69- 73  F5.3   AU     r2      [0.33/0.36] Heliocentric distance at end time    
 75- 79  F5.3   AU     d       [0.64/1.3] Observation distance at average time  
 81- 85  F5.3   AU     d1      [0.64/1.3] Observation distance at start time    
 87- 91  F5.3   AU     d2      [0.64/1.3] Observation distance at end time      
 93- 98  F6.2   deg    phase   [18.0/175.04] Phase angle at average time        
100-105  F6.2   deg    phase1  [18.42/175.04] Phase angle at start time         
107-112  F6.2   deg    phase2  [17.59/175.03] Phase angle at end time           
    114  F1.0   arcmin ap      [3.0/3.0] Photometric aperture radius            
--------------------------------------------------------------------------------
Notes:
--------------------------------------------------------------------------------
2457820.628 2457820.510 2457820.746 HI1       9.09 0.02 0.340 0.341 0.340 1.175 1.173 1.178 44.11  44.61  43.61  3
2457820.878 2457820.760 2457820.996 HI1       9.06 0.03 0.339 0.340 0.339 1.180 1.178 1.183 43.05  43.55  42.54  3
2457821.128 2457821.010 2457821.246 HI1       9.03 0.04 0.338 0.339 0.338 1.185 1.183 1.188 41.97  42.48  41.46  3
2457821.378 2457821.260 2457821.496 HI1       8.96 0.03 0.338 0.338 0.337 1.190 1.188 1.193 40.89  41.40  40.38  3
2457821.536 2457821.479 2457821.596 C3 Clear  7.31 0.07 0.337 0.337 0.337 0.663 0.664 0.663 158.34 157.86 158.85 3
2457821.628 2457821.510 2457821.746 HI1       8.90 0.03 0.337 0.337 0.337 1.195 1.193 1.197 39.80  40.32  39.29  3
2457821.666 2457821.604 2457821.721 C3 Clear  7.28 0.06 0.337 0.337 0.337 0.662 0.663 0.661 159.44 158.92 159.91 3
2457821.788 2457821.729 2457821.846 C3 Clear  7.16 0.04 0.337 0.337 0.337 0.661 0.661 0.660 160.47 159.98 160.97 3
2457821.878 2457821.760 2457821.996 HI1       8.80 0.03 0.336 0.337 0.336 1.200 1.198 1.202 38.71  39.23  38.20  3
2457821.916 2457821.854 2457821.971 C3 Clear  7.05 0.05 0.336 0.337 0.336 0.660 0.660 0.659 161.56 161.04 162.03 3
2457822.036 2457821.979 2457822.096 C3 Clear  7.03 0.09 0.336 0.336 0.336 0.659 0.659 0.658 162.58 162.10 163.08 3
2457822.128 2457822.010 2457822.246 HI1       8.83 0.03 0.336 0.336 0.336 1.205 1.203 1.207 37.62  38.13  37.10  3
2457822.304 2457822.243 2457822.363 C3 Clear  6.55 0.05 0.336 0.336 0.336 0.656 0.657 0.656 164.83 164.32 165.32 3
2457822.378 2457822.260 2457822.496 HI1       8.70 0.03 0.336 0.336 0.336 1.210 1.208 1.212 36.52  37.04  36.00  3
2457822.441 2457822.383 2457822.504 C3 Clear  6.34 0.04 0.336 0.336 0.336 0.655 0.656 0.655 165.97 165.49 166.50 3
2457822.628 2457822.510 2457822.746 HI1       8.72 0.03 0.336 0.336 0.336 1.215 1.212 1.217 35.42  35.94  34.91  3
2457822.878 2457822.760 2457822.996 HI1       8.56 0.02 0.336 0.336 0.336 1.220 1.217 1.222 34.33  34.85  33.81  3
2457822.954 2457822.896 2457823.013 C3 Clear  5.55 0.05 0.336 0.336 0.336 0.652 0.652 0.652 170.10 169.65 170.55 3
2457823.081 2457823.021 2457823.138 C3 Clear  5.27 0.05 0.336 0.336 0.336 0.651 0.652 0.651 171.06 170.61 171.48 3
2457823.124 2457823.010 2457823.246 HI1       8.50 0.03 0.336 0.336 0.336 1.224 1.222 1.227 33.25  33.75  32.72  3
2457823.204 2457823.146 2457823.263 C3 Clear  5.02 0.08 0.336 0.336 0.336 0.651 0.651 0.650 171.95 171.54 172.36 3
2457823.322 2457823.271 2457823.388 C3 Clear  4.54 0.09 0.336 0.336 0.337 0.650 0.650 0.650 172.75 172.41 173.16 3
2457823.378 2457823.260 2457823.496 HI1       8.44 0.03 0.337 0.336 0.337 1.229 1.227 1.231 32.15  32.66  31.63  3
2457823.455 2457823.396 2457823.513 C3 Clear  4.29 0.09 0.337 0.337 0.337 0.650 0.650 0.649 173.56 173.21 173.87 3
2457823.504 2457823.475 2457823.534 C2 Orange 4.19 0.11 0.337 0.337 0.337 0.649 0.649 0.649 173.83 173.67 173.98 3
2457823.581 2457823.521 2457823.638 C3 Clear  4.02 0.03 0.337 0.337 0.337 0.649 0.649 0.649 174.21 173.92 174.45 3
2457823.598 2457823.559 2457823.642 C2 Orange 4.00 0.03 0.337 0.337 0.337 0.649 0.649 0.649 174.29 174.11 174.47 3
2457823.628 2457823.510 2457823.746 HI1       8.42 0.03 0.337 0.337 0.337 1.234 1.232 1.236 31.06  31.57  30.55  3
2457823.688 2457823.650 2457823.725 C2 Orange 3.73 0.04 0.337 0.337 0.337 0.649 0.649 0.649 174.63 174.50 174.75 3
2457823.705 2457823.646 2457823.763 C3 Clear  3.71 0.03 0.337 0.337 0.337 0.649 0.649 0.648 174.69 174.48 174.85 3
2457823.771 2457823.733 2457823.809 C2 Orange 3.55 0.03 0.337 0.337 0.338 0.648 0.649 0.648 174.87 174.78 174.94 3
2457823.826 2457823.771 2457823.888 C3 Clear  3.53 0.03 0.338 0.337 0.338 0.648 0.648 0.648 174.97 174.87 175.03 3
2457823.852 2457823.817 2457823.892 C2 Orange 3.48 0.03 0.338 0.338 0.338 0.648 0.648 0.648 175.00 174.96 175.03 3
2457823.878 2457823.760 2457823.996 HI1       8.40 0.03 0.338 0.337 0.338 1.239 1.236 1.241 29.99  30.49  29.48  3
2457823.937 2457823.900 2457823.975 C2 Orange 3.47 0.05 0.338 0.338 0.338 0.648 0.648 0.648 175.03 175.03 175.01 3
2457823.954 2457823.896 2457824.013 C3 Clear  3.50 0.04 0.338 0.338 0.338 0.648 0.648 0.648 175.02 175.03 174.96 3
2457824.081 2457824.021 2457824.138 C3 Clear  3.57 0.03 0.338 0.338 0.339 0.648 0.648 0.648 174.82 174.95 174.66 3
2457824.128 2457824.010 2457824.246 HI1       8.34 0.03 0.338 0.338 0.339 1.243 1.241 1.245 28.92  29.42  28.42  3
2457824.204 2457824.146 2457824.263 C3 Clear  3.70 0.04 0.339 0.339 0.339 0.647 0.647 0.647 174.42 174.63 174.16 3
2457824.322 2457824.271 2457824.388 C3 Clear  3.93 0.04 0.339 0.339 0.339 0.647 0.647 0.647 173.87 174.13 173.52 3
2457824.378 2457824.260 2457824.496 HI1       8.32 0.03 0.339 0.339 0.340 1.248 1.246 1.250 27.86  28.36  27.36  3
2457824.455 2457824.396 2457824.513 C3 Clear  4.22 0.05 0.340 0.339 0.340 0.647 0.647 0.647 173.12 173.47 172.76 3
2457824.581 2457824.521 2457824.638 C3 Clear  4.46 0.04 0.340 0.340 0.340 0.647 0.647 0.647 172.31 172.71 171.93 3
2457824.628 2457824.510 2457824.746 HI1       8.33 0.04 0.340 0.340 0.341 1.253 1.250 1.255 26.81  27.31  26.32  3
2457824.704 2457824.646 2457824.763 C3 Clear  4.68 0.04 0.341 0.341 0.341 0.647 0.647 0.647 171.46 171.87 171.04 3
2457824.826 2457824.771 2457824.888 C3 Clear  4.93 0.04 0.341 0.341 0.342 0.647 0.647 0.647 170.57 170.98 170.11 3
2457824.878 2457824.760 2457824.996 HI1       8.30 0.04 0.342 0.341 0.342 1.257 1.255 1.259 25.78  26.26  25.29  3
2457824.954 2457824.896 2457825.013 C3 Clear  5.14 0.04 0.342 0.342 0.342 0.647 0.647 0.647 169.61 170.05 169.16 3
2457825.081 2457825.021 2457825.138 C3 Clear  5.29 0.03 0.343 0.342 0.343 0.647 0.647 0.647 168.63 169.10 168.19 3
2457825.128 2457825.010 2457825.246 HI1       8.34 0.06 0.343 0.342 0.344 1.262 1.260 1.264 24.76  25.24  24.28  3
2457825.204 2457825.146 2457825.263 C3 Clear  5.47 0.03 0.343 0.343 0.344 0.647 0.647 0.647 167.66 168.12 167.20 3
2457825.322 2457825.271 2457825.388 C3 Clear  5.63 0.02 0.344 0.344 0.344 0.647 0.647 0.647 166.73 167.14 166.20 3
2457825.378 2457825.260 2457825.496 HI1       8.33 0.04 0.344 0.344 0.345 1.266 1.264 1.268 23.75  24.22  23.28  3
2457825.455 2457825.396 2457825.513 C3 Clear  5.74 0.03 0.345 0.344 0.345 0.648 0.647 0.648 165.67 166.14 165.20 3
2457825.581 2457825.521 2457825.638 C3 Clear  5.83 0.03 0.346 0.345 0.346 0.648 0.648 0.648 164.65 165.13 164.19 3
2457825.628 2457825.510 2457825.746 HI1       8.22 0.04 0.346 0.345 0.347 1.271 1.269 1.273 22.76  23.23  22.30  3
2457825.704 2457825.646 2457825.763 C3 Clear  5.95 0.03 0.346 0.346 0.347 0.648 0.648 0.648 163.66 164.13 163.18 3
2457825.826 2457825.771 2457825.888 C3 Clear  6.07 0.03 0.347 0.347 0.348 0.649 0.648 0.649 162.67 163.12 162.17 3
2457825.878 2457825.760 2457825.996 HI1       8.28 0.05 0.348 0.347 0.348 1.275 1.273 1.277 21.79  22.25  21.34  3
2457825.954 2457825.896 2457826.013 C3 Clear  6.15 0.05 0.348 0.348 0.349 0.649 0.649 0.649 161.63 162.11 161.16 3
2457826.081 2457826.021 2457826.138 C3 Clear  6.20 0.04 0.349 0.349 0.349 0.649 0.649 0.650 160.61 161.09 160.15 3
2457826.128 2457826.010 2457826.246 HI1       8.41 0.03 0.349 0.349 0.350 1.280 1.278 1.282 20.84  21.28  20.39  3
2457826.196 2457826.146 2457826.246 C3 Clear  6.30 0.04 0.350 0.350 0.350 0.650 0.650 0.650 159.68 160.09 159.28 3
2457826.336 2457826.279 2457826.398 C3 Clear  6.38 0.04 0.351 0.351 0.351 0.651 0.650 0.651 158.56 159.01 158.06 3
2457826.425 2457826.287 2457826.524 HI1       8.33 0.05 0.352 0.351 0.352 1.285 1.283 1.287 19.73  20.24  19.37  3
2457826.469 2457826.405 2457826.529 C3 Clear  6.43 0.06 0.352 0.352 0.353 0.651 0.651 0.651 157.49 158.00 157.00 3
2457826.602 2457826.538 2457826.654 C3 Clear  6.53 0.06 0.353 0.353 0.354 0.652 0.652 0.652 156.43 156.94 156.01 3
2457826.655 2457826.537 2457826.774 HI1       8.37 0.04 0.354 0.353 0.355 1.289 1.287 1.291 18.89  19.32  18.47  3
2457826.905 2457826.787 2457827.024 HI1       8.32 0.03 0.356 0.355 0.357 1.293 1.291 1.295 18.01  18.42  17.60  3

